Eigenvalue systems for integer orthogonal bases of multi-matrix invariants at finite N

Multi-matrix invariants, and in particular the scalar multi-trace operators of $\mathcal{N}=4$ SYM with $U(N)$ gauge symmetry, can be described using permutation centraliser algebras (PCA), which are generalisations of the symmetric group algebras and independent of $N$. Free-field two-point functions define an $N$-dependent inner product on the PCA, and bases of operators have been constructed which are orthogonal at finite $N$. Two such bases are well-known, the restricted Schur and covariant bases, and both definitions involve representation-theoretic quantities such as Young diagram labels, multiplicity labels, branching and Clebsch-Gordan coefficients for symmetric groups. The explicit computation of these coefficients grows rapidly in complexity as the operator length increases. We develop a new method for explicitly constructing all the operators with specified Young diagram labels, based on an $N$-independent integer eigensystem formulated in the PCA. The eigensystem construction naturally leads to orthogonal basis elements which are integer linear combinations of the multi-trace operators, and the $N$-dependence of their norms are simple known dimension factors. We provide examples and give computer codes in SageMath which efficiently implement the construction for operators of classical dimension up to 14. While the restricted Schur basis relies on the Artin-Wedderburn decomposition of symmetric group algebras, the covariant basis relies on a variant which we refer to as the Kronecker decomposition. Analogous decompositions exist for any finite group algebra and the eigenvalue construction of integer orthogonal bases extends to the group algebra of any finite group with rational characters.

==> anc/Amn_Covariant_Decomposition.sage <==
### To deal with memory issue in gap in sage versions < 9.5 ###
from sage.misc.banner import require_version
if not require_version(9,5):
    from sage.interfaces.gap import get_gap_memory_pool_size
    set_gap_memory_pool_size(10*get_gap_memory_pool_size())



####### Small but useful functions ##################

## Used to translate permutations into multi trace strings
def perm_to_poly(perm, m, n):
    multitrace_string = [] 
    sage_perm = Permutation(perm.ListPerm(m+n)) 
    for cycle in sage_perm.cycle_tuples():
        trace_string = ''
        for movedPt in cycle:
            if movedPt <= m:
                trace_string = trace_string + 'Z'
            else: 
                trace_string = trace_string + 'W'
        multitrace_string.append(trace_string)
    trace_string = ''
    for trace in multitrace_string:
        trace_string = trace_string + 'Tr(' + trace + ')'
    return trace_string
    
## Gram-Schmidts the matrix M using inner product matrix G 
def gram_schmidt2(M, G):
    r = M.nrows()
    c = M.ncols()
    U = matrix.zero(QQ,r,c)
    U[0,:] = M[0,:]
    for i in [1..r-1]:
        U[i,:] = M[i,:]
        for j in [0..i-1]:
            U[i,:] = U[i,:] - (U[j,:]*G*M[i,:].transpose())/(U[j,:]*G*U[j,:].transpose())*U[j,:]
    return U

## Computes Kronecker coefficients of partitions p,q,r
def kroncoeff(p,q,r):
    n = p.size()
    s = SymmetricFunctions(QQ).schur()
    return s(p).kronecker_product(s(q)).kronecker_product(s(r)).coefficient([n])

## Computes the T2 eigenvalue corresponding to a partition
def T2eigval(partition):
    return sum(j-i for (i,j) in partition.cells())

## Computes the T3 eigenvalue corresponding to a partition
def T3eigval(partition):
    N = partition.size()
    return sum((j-i)^2 for (i,j) in partition.cells())-N*(N-1)/2


## Capture input parameters/arguments ##
print('\n', '\n')
if len(sys.argv) == 4:
    L = int(sys.argv[1])
    i = int(sys.argv[2])
    N = int(sys.argv[3])
    print('Running script for (m,n) = ', (L-i,i), 'and N = ', N)
else:
    print('Not enough arguments')
    exit
#print('\n', '\n')


## Prepare output files ##
file = open(f'Covariant-m{L-i}-n{i}-N{N}.txt',"w")
file.write(f'\n') 
file.close()
file = open(f'Covariant-trace-relations-m{L-i}-n{i}-N{N}.txt',"w")
file.write(f'\n') 
file.close()


## Start timer to track performance ##
import time
t0 = time.perf_counter()


## Compute orbit basis for A(m,n)
## Because of the way DirectProduct is implemented, this will not give the correct orbits for L-i < i
orbit_basis = libgap.OrbitsDomain(
                                libgap.DirectProduct(
                                                libgap.SymmetricGroup(L-i),
                                                libgap.SymmetricGroup(i)
                                            ),
                                libgap.SymmetricGroup(L)    
                            )
orbit_basis = [libgap.Set(orbit) for orbit in orbit_basis]

## Choose a set of representatives of each orbit
basis_keys = [b[0] for b in orbit_basis]

## Collect permutations in T2, T3
T2 = libgap.ConjugacyClass(
                        libgap.SymmetricGroup(L),
                        libgap.eval('(1,2)')
                        ).List()
T3 = libgap.ConjugacyClass(
                        libgap.SymmetricGroup(L),
                        libgap.eval('(1,2,3)')
                        ).List()

## The following function computes the left and adjoint actions of T2,T3 on each basis element
## it does the computation of each basis element in parallel
@parallel(ncpus=os.cpu_count())
def T_on_orbit(o,orbit_size):
    t_orb = tuple(
                    t2*o for t2 in T2
                )
    t2_left_vec = list(
                    ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb)
                    for orb in orbit_basis 
                ) 
    t_orb = tuple(
                    perm*t2.Inverse() for perm, t2 in zip(t_orb,T2)
                )
    t2_adj_vec = list(
                    ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb) 
                    for orb in orbit_basis 
                ) 
    t_orb = tuple(
                    t3*o for t3 in T3
                )
    t3_left_vec = list(
                    ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb) 
                    for orb in orbit_basis 
                ) 
    t_orb = tuple(
                    perm*t3.Inverse() for perm, t3 in zip(t_orb,T3)
                )
    t3_adj_vec = list(
                    ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb) 
                    for orb in orbit_basis 
                )
    return t2_left_vec, t3_left_vec, t2_adj_vec, t3_adj_vec

## Initialize representation matrices ##
T2_left_matrix = zero_matrix(ZZ,len(orbit_basis))
T3_left_matrix = zero_matrix(ZZ,len(orbit_basis))
T2_adjoint_matrix = zero_matrix(ZZ,len(orbit_basis))
T3_adjoint_matrix = zero_matrix(ZZ,len(orbit_basis))

## Translates the ordering of basis elements into integers 
basis_ordering = dict((o,idx) for idx,o in enumerate(basis_keys))

## Compute representation matrices in parallel
for inp,out in T_on_orbit([(orbit[0],len(orbit),) for orbit in orbit_basis]):
    row = basis_ordering[inp[0][0]]
    (
    T2_left_matrix[
                row
                ],
    T3_left_matrix[
                row
                ],
    T2_adjoint_matrix[
                row
                ],
    T3_adjoint_matrix[
                row
                ]
    ) = out


    
## Compute all non-zero sectors with l(R) <= N ##
sectors = tuple((R,Lambda) for R in Partitions(L) for Lambda in Partitions(L, max_length=2) if len(R) <= N and kroncoeff(R,R,Lambda) > 0 and symmetrica.kostka_number(Lambda, [L-i,i]) > 0)

#### Compute simultaneous kernel ####
dim = 0
for R, Lambda in sectors:
    ## Set up eigensystem
    R1 = T2eigval(R)
    R2 = T3eigval(R)
    Lambda1 = T2eigval(Lambda)
    Lambda2 = T3eigval(Lambda)
    if L in [1,2,3,4,5,7]:
        EV_matrices = tuple([  R1-T2_left_matrix.transpose(),
                            Lambda1 - T2_adjoint_matrix.transpose()
                            ])
    else:
        EV_matrices = tuple([  R1-T2_left_matrix.transpose(),
                            Lambda1 - T2_adjoint_matrix.transpose(),
                            R2- T3_left_matrix.transpose(),
                            Lambda2- T3_adjoint_matrix.transpose()
                            ])
    simul_kernel_matrix = block_matrix(ZZ, len(EV_matrices), 1, EV_matrices) 
    
    ## Find kernel basis
    kernel_basis = simul_kernel_matrix.right_kernel_matrix()

    ## Orthogonalize and multiply by gcd of denominators to get integer orthogonal basis
    G = matrix.diagonal([len(orb)*factorial(L-i)*factorial(i) for orb in orbit_basis])
    GS_basis = gram_schmidt2(kernel_basis,G)
    GS_basis_integer = [row*(row.denominator()) for row in GS_basis]
    
    dim = dim + kernel_basis.nrows()
    
    ## Write results to file as linear combination of multi-traces
    file = open(f'Covariant-m{L-i}-n{i}-N{N}.txt',"a")
    file.write(f'For R = {R} and Lambda = {Lambda}') 
    file.write('\n')
    file.write('\n')
    for basis_ele in kernel_basis:
        trace_string = ''
        for coeff, orbit in zip(basis_ele, orbit_basis):
            if coeff*len(orbit)== 1:
                trace_string = trace_string + ' + ' + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) == -1:
                trace_string = trace_string + ' - ' + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) > 1:
                trace_string = trace_string + ' + ' + (abs(coeff)*len(orbit)).str() + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) < -1:
                trace_string = trace_string + ' - ' + (abs(coeff)*len(orbit)).str() + perm_to_poly(orbit[0], L-i, i)
        file.write(trace_string[3:])
        file.write('\n')
        file.write('\n')
        file.write(f'With norm {sqrt(basis_ele*G*basis_ele)}')
        file.write('\n')
        file.write('\n')

dim_exp = sum(kroncoeff(R,R,Lambda)*symmetrica.kostka_number(Lambda,[L-i,i]) for R,Lambda in sectors)
print('Expected dimension of basis', dim_exp)
print('Total dimension ', dim) ## Sanity check to make sure the kernels have the correct dimensions


## Trace relations
trace_sectors = tuple((R,Lambda) for R in Partitions(L) for Lambda in Partitions(L, max_length=2) if len(R) > N and kroncoeff(R,R,Lambda) > 0 and symmetrica.kostka_number(Lambda, [L-i,i]) > 0)

#### Compute simultaneous kernel ####
dim = 0
for R, Lambda in trace_sectors:
    ## Set up eigensystem
    R1 = T2eigval(R)
    R2 = T3eigval(R)
    Lambda1 = T2eigval(Lambda)
    Lambda2 = T3eigval(Lambda)
    if L in [1,2,3,4,5,7]:
        EV_matrices = tuple([  R1-T2_left_matrix.transpose(),
                            Lambda1 - T2_adjoint_matrix.transpose()
                            ])
    else:
        EV_matrices = tuple([  R1-T2_left_matrix.transpose(),
                            Lambda1 - T2_adjoint_matrix.transpose(),
                            R2- T3_left_matrix.transpose(),
                            Lambda2- T3_adjoint_matrix.transpose()
                            ])
    simul_kernel_matrix = block_matrix(ZZ, len(EV_matrices), 1, EV_matrices) 
    
    ## Find kernel basis
    kernel_basis = simul_kernel_matrix.right_kernel_matrix()

    ## Orthogonalize and multiply by gcd of denominators to get integer orthogonal basis
    G = matrix.diagonal([len(orb)*factorial(L-i)*factorial(i) for orb in orbit_basis])
    GS_basis = gram_schmidt2(kernel_basis,G)
    GS_basis_integer = [row*(row.denominator()) for row in GS_basis]
    
    dim = dim + kernel_basis.nrows()
    
    ## Write results to file as linear combination of multi-traces
    file = open(f'Covariant-trace-relations-m{L-i}-n{i}-N{N}.txt',"a")
    file.write(f'For R = {R} and Lambda = {Lambda}') 
    file.write('\n')
    file.write('\n')
    for basis_ele in kernel_basis:
        trace_string = ''
        for coeff, orbit in zip(basis_ele, orbit_basis):
            if coeff*len(orbit)== 1:
                trace_string = trace_string + ' + ' + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) == -1:
                trace_string = trace_string + ' - ' + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) > 1:
                trace_string = trace_string + ' + ' + (abs(coeff)*len(orbit)).str() + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) < -1:
                trace_string = trace_string + ' - ' + (abs(coeff)*len(orbit)).str() + perm_to_poly(orbit[0], L-i, i)
        file.write(trace_string[3:])
        file.write('\n')
        file.write('\n')

dim_exp = sum(kroncoeff(R,R,Lambda)*symmetrica.kostka_number(Lambda,[L-i,i]) for R,Lambda in trace_sectors)
print('Expected dimension of trace relations ', dim_exp)
print('Total dimension ', dim) ## Sanity check to make sure the kernels have the correct dimensions

## Print total time elapsed
print('Time elapsed ', time.perf_counter() - t0)

==> anc/Amn_Restricted_Decomposition.sage <==
### To deal with memory issue in gap in sage versions < 9.5 ###
from sage.misc.banner import require_version
if not require_version(9,5):
    from sage.interfaces.gap import get_gap_memory_pool_size
    set_gap_memory_pool_size(10*get_gap_memory_pool_size())



####### Small but useful functions ##################

## Used to translate permutations into multi trace strings
def perm_to_poly(perm, m, n):
    multitrace_string = [] 
    sage_perm = Permutation(perm.ListPerm(m+n)) 
    for cycle in sage_perm.cycle_tuples():
        trace_string = ''
        for movedPt in cycle:
            if movedPt <= m:
                trace_string = trace_string + 'Z'
            else: 
                trace_string = trace_string + 'W'
        multitrace_string.append(trace_string)
    trace_string = ''
    for trace in multitrace_string:
        trace_string = trace_string + 'Tr(' + trace + ')'
    return trace_string
    
## Gram-Schmidts the matrix M using inner product matrix G 
def gram_schmidt2(M, G):
    r = M.nrows()
    c = M.ncols()
    U = matrix.zero(QQ,r,c)
    U[0,:] = M[0,:]
    for i in [1..r-1]:
        U[i,:] = M[i,:]
        for j in [0..i-1]:
            U[i,:] = U[i,:] - (U[j,:]*G*M[i,:].transpose())/(U[j,:]*G*U[j,:].transpose())*U[j,:]
    return U

## Computes Littlewood-Richardsson coefficients of partitions p,q,r
def lrcoeff(p,q,r):
    s = SymmetricFunctions(QQ).schur()
    return (s(p)*s(q)).scalar(s(r))

## Computes the T2 eigenvalue corresponding to a partition
def T2eigval(partition):
    return sum(j-i for (i,j) in partition.cells())

## Computes the T3 eigenvalue corresponding to a partition
def T3eigval(partition):
    n = partition.size()
    return sum((j-i)^2 for (i,j) in partition.cells())-n*(n-1)/2



## Capture input parameters/arguments ##
print('\n', '\n')
if len(sys.argv) == 4:
    L = int(sys.argv[1])
    i = int(sys.argv[2])
    N = int(sys.argv[3])
    print('Running script for (m,n) = ', (L-i,i), 'and N = ', N)
else:
    print('Not enough arguments')
    exit
#print('\n', '\n')

## Prepare output files ##
file = open(f'Res-Schur-m{L-i}-n{i}-N{N}.txt',"w")
file.write(f'\n') 
file.close()
file = open(f'Res-Schur-trace-relations-m{L-i}-n{i}-N{N}.txt',"w")
file.write(f'\n') 
file.close()


## Start timer to track performance ##
import time
t0 = time.perf_counter()


## Compute orbit basis for A(m,n)
## Because of the way DirectProduct is implemented, this will not give the correct orbits for L-i < i
orbit_basis = libgap.OrbitsDomain(
                                libgap.DirectProduct(
                                                libgap.SymmetricGroup(L-i),
                                                libgap.SymmetricGroup(i)
                                            ),
                                libgap.SymmetricGroup(L)    
                            )
orbit_basis = [libgap.Set(orbit) for orbit in orbit_basis]
## Choose a set of representatives of each orbit
basis_keys = [b[0] for b in orbit_basis]

## Collect permutations in central elements 
if L >= 2:
    T2_mn = libgap.ConjugacyClass(
                            libgap.SymmetricGroup(L),
                            libgap.eval('(1,2)')
                            ).List()
if L >= 3:
    T3_mn = libgap.ConjugacyClass(
                            libgap.SymmetricGroup(L),
                            libgap.eval('(1,2,3)')
                            ).List()

if L-i >= 2:
    T2_m = libgap.ConjugacyClass(
                            libgap.SymmetricGroup(L-i),
                            libgap.eval('(1,2)')
                            ).List()
if L-i >= 3:
    T3_m = libgap.ConjugacyClass(
                            libgap.SymmetricGroup(L-i),
                            libgap.eval('(1,2,3)')
                            ).List()
if i >= 2:
    T2_n = libgap.ConjugacyClass(
                            libgap.SymmetricGroup([L-i+1..L]),
                            libgap.eval(f'({L-i+1}, {L-i+2})')
                            ).List()
if i >= 3:
    T3_n = libgap.ConjugacyClass(
                            libgap.SymmetricGroup([L-i+1..L]),
                            libgap.eval(f'({L-i+1}, {L-i+2}, {L-i+3})')
                            ).List()

## The following function computes the left of central elements on each basis element
## it does the computation of each basis element in parallel
@parallel(ncpus=os.cpu_count())
def T_on_orbit(g,orbit_size):
    ## Compute T_2^m+n * g for g representative of the orbit
    (
        t2_mn_vec, 
        t3_mn_vec,
        t2_m_vec,
        t3_m_vec,
        t2_n_vec,
        t3_n_vec
    ) = (
        [None]*len(orbit_basis),
        [None]*len(orbit_basis),
        [None]*len(orbit_basis),
        [None]*len(orbit_basis),
        [None]*len(orbit_basis),
        [None]*len(orbit_basis)
    )
    if L >= 2:
        t_orb = tuple(
                        t2*g for t2 in T2_mn
                    )
        t2_mn_vec = list(
                        ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb)
                        for orb in orbit_basis 
                    ) 
    ## Compute T_3^m+n * g for g representative of the orbit 
    if L >= 3:
        t_orb = tuple(
                        t2*g for t2 in T3_mn
                    )
        t3_mn_vec = list(
                        ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb)
                        for orb in orbit_basis 
                    ) 
    ## Compute T_2^m * g for g representative of the orbit
    if L-i >= 2:
        t_orb = tuple(
                        t2*g for t2 in T2_m
                    )
        t2_m_vec = list(
                        ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb)
                        for orb in orbit_basis 
                    ) 
    ## Compute T_3^m * g for g representative of the orbit
    if L-i >= 3:
        t_orb = tuple(
                        t2*g for t2 in T3_m
                    )
        t3_m_vec = list(
                        ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb)
                        for orb in orbit_basis 
                    ) 
    ## Compute T_2^n * g for g representative of the orbit
    if i >= 2:
        t_orb = tuple(
                        t2*g for t2 in T2_n
                    )
        t2_n_vec = list(
                        ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb)
                        for orb in orbit_basis 
                    ) 
    ## Compute T_3^n * g for g representative of the orbit
    if i >= 3:
        t_orb = tuple(
                        t2*g for t2 in T3_n
                    )
        t3_n_vec = list(
                        ZZ(orbit_size)/ZZ(len(orb))*sum(1 for x in t_orb if x in orb)
                        for orb in orbit_basis 
                    ) 
    return t2_mn_vec, t3_mn_vec, t2_m_vec, t3_m_vec, t2_n_vec, t3_n_vec

## Initialize representation matrices ##
T2_mn_left_matrix = zero_matrix(ZZ,len(orbit_basis))
T3_mn_left_matrix = zero_matrix(ZZ,len(orbit_basis))
T2_m_left_matrix =  zero_matrix(ZZ,len(orbit_basis))
T3_m_left_matrix =  zero_matrix(ZZ,len(orbit_basis))
T2_n_left_matrix =  zero_matrix(ZZ,len(orbit_basis))
T3_n_left_matrix =  zero_matrix(ZZ, len(orbit_basis))

## Translates the ordering of basis elements into integers 
basis_ordering = dict((o,idx) for idx,o in enumerate(basis_keys))

## Compute representation matrices in parallel
for inp,out in T_on_orbit([(orbit[0],orbit.Size(),) for orbit in orbit_basis]):
    row = basis_ordering[inp[0][0]]
    (
    T2_mn_left_matrix[
                row
                ],
    T3_mn_left_matrix[
                row
                ],
    T2_m_left_matrix[
                row
                ],
    T3_m_left_matrix[
                row
                ],
    T2_n_left_matrix[
                row
                ],
    T3_n_left_matrix[
                row
                ]
    ) = out

    

## Compute all non-zero sectors ##
sectors = tuple((R,r1,r2) for R in Partitions(L) for r1 in Partitions(L-i) for r2 in Partitions(i) if len(R) <= N and lrcoeff(r1,r2,R) > 0)


#### Compute simultaneous kernel ####
dim = 0
for R, r1, r2 in sectors:
    ## Set up eigensystem
    R1 = T2eigval(R)
    R2 = T3eigval(R)
    r11 = T2eigval(r1)
    r12 = T3eigval(r1)
    r21 = T2eigval(r2)
    r22 = T3eigval(r2)
    matrices = []
    if L >= 2:
        matrices.append(R1 - T2_mn_left_matrix.transpose())
    if L >= 3:
        matrices.append(R2 - T3_mn_left_matrix.transpose())
    if L-i >= 2:
        matrices.append(r11 - T2_m_left_matrix.transpose())
    if L-i >= 3:
        matrices.append(r12 - T3_m_left_matrix.transpose())
    if i >= 2:
        matrices.append(r21 - T2_n_left_matrix.transpose())
    if i >= 3:
        matrices.append(r22 - T3_n_left_matrix.transpose())
    simul_kernel_matrix = block_matrix(ZZ, len(matrices), 1, matrices) 

    ## Find kernel basis
    kernel_basis = simul_kernel_matrix.change_ring(QQ).right_kernel_matrix()
    
    ## Orthogonalize and divide by gcd to get integer orthogonal basis
    G = matrix.diagonal([len(orb)*factorial(L-i)*factorial(i) for orb in orbit_basis])
    GS_basis = gram_schmidt2(kernel_basis,G)
    GS_basis_integer = [row*(row.denominator()) for row in GS_basis]
    
    dim = dim + kernel_basis.nrows()
    
    ## Write results to file as lineare combination of multi-traces
    file = open(f'Res-Schur-m{L-i}-n{i}-N{N}.txt',"a")
    file.write(f'For R = {R} and r_1 = {r1} and r_2 = {r2}') 
    file.write('\n')
    file.write('\n')
    for basis_ele in GS_basis_integer:
        trace_string = ''
        for coeff, orbit in zip(basis_ele, orbit_basis):
            if coeff*len(orbit)== 1:
                trace_string = trace_string + ' + ' + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) == -1:
                trace_string = trace_string + ' - ' + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) > 1:
                trace_string = trace_string + ' + ' + (abs(coeff)*len(orbit)).str() + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) < -1:
                trace_string = trace_string + ' - ' + (abs(coeff)*len(orbit)).str() + perm_to_poly(orbit[0], L-i, i)
        file.write(trace_string[3:])
        file.write('\n')
        file.write('\n')
        file.write(f'With norm {sqrt(basis_ele*G*basis_ele)}')
        file.write('\n')
        file.write('\n')

dim_exp = sum(lrcoeff(r1,r2,R)^2 for R,r1,r2 in sectors)
print('Expected dimension basis', dim_exp)
print('Total dimension ', dim) ## Sanity check to make sure the kernels have the correct dimensions
file.close()

trace_sectors = tuple((R,r1,r2) for R in Partitions(L) for r1 in Partitions(L-i) for r2 in Partitions(i) if len(R) > N and lrcoeff(r1,r2,R) > 0)

#### Compute simultaneous kernel ####
dim = 0
for R, r1, r2 in trace_sectors:
    ## Set up eigensystem
    R1 = T2eigval(R)
    R2 = T3eigval(R)
    r11 = T2eigval(r1)
    r12 = T3eigval(r1)
    r21 = T2eigval(r2)
    r22 = T3eigval(r2)
    matrices = []
    if L >= 2:
        matrices.append(R1 - T2_mn_left_matrix.transpose())
    if L >= 3:
        matrices.append(R2 - T3_mn_left_matrix.transpose())
    if L-i >= 2:
        matrices.append(r11 - T2_m_left_matrix.transpose())
    if L-i >= 3:
        matrices.append(r12 - T3_m_left_matrix.transpose())
    if i >= 2:
        matrices.append(r21 - T2_n_left_matrix.transpose())
    if i >= 3:
        matrices.append(r22 - T3_n_left_matrix.transpose())
    simul_kernel_matrix = block_matrix(ZZ, len(matrices), 1, matrices) 

    ## Find kernel basis
    kernel_basis = simul_kernel_matrix.change_ring(QQ).right_kernel_matrix()
    
    ## Orthogonalize and divide by gcd to get integer orthogonal basis
    G = matrix.diagonal([len(orb)*factorial(L-i)*factorial(i) for orb in orbit_basis])
    GS_basis = gram_schmidt2(kernel_basis,G)
    GS_basis_integer = [row*(row.denominator()) for row in GS_basis]
    
    dim = dim + kernel_basis.nrows()
    
    ## Write results to file as lineare combination of multi-traces
    file = open(f'Res-Schur-trace-relations-m{L-i}-n{i}-N{N}.txt',"a")
    file.write(f'For R = {R} and r_1 = {r1} and r_2 = {r2}') 
    file.write('\n')
    file.write('\n')
    for basis_ele in GS_basis_integer:
        trace_string = ''
        for coeff, orbit in zip(basis_ele, orbit_basis):
            if coeff*len(orbit)== 1:
                trace_string = trace_string + ' + ' + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) == -1:
                trace_string = trace_string + ' - ' + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) > 1:
                trace_string = trace_string + ' + ' + (abs(coeff)*len(orbit)).str() + perm_to_poly(orbit[0], L-i, i)
            if coeff*len(orbit) < -1:
                trace_string = trace_string + ' - ' + (abs(coeff)*len(orbit)).str() + perm_to_poly(orbit[0], L-i, i)
        file.write(trace_string[3:])
        file.write('\n')
        file.write('\n')

dim_exp = sum(lrcoeff(r1,r2,R)^2 for R,r1,r2 in trace_sectors)
print('Expected dimension of trace relations ', dim_exp)
print('Total dimension ', dim) ## Sanity check to make sure the kernels have the correct dimensions
file.close()
########################################################################

#### Print total time elapsed
print('Time elapsed ', time.perf_counter() - t0)
